HeRo 2.0: A Low-Cost Robot for Swarm Robotics Research

The current state of electronic component miniaturization coupled with the increasing efficiency in hardware and software allow the development of smaller and compact robotic systems. The convenience of using these small, simple, yet capable robots has gathered the research community's attention towards practical applications of swarm robotics. This paper presents the design of a novel platform for swarm robotics applications that is low cost, easy to assemble using off-the-shelf components, and deeply integrated with the most used robotic framework available today: ROS (Robot Operating System). The robotic platform is entirely open, composed of a 3D printed body and open-source software. We describe its architecture, present its main features, and evaluate its functionalities executing experiments using a couple of robots. Results demonstrate that the proposed mobile robot is very effective given its small size and reduced cost, being suitable for swarm robotics research and education.

==> images/random_walk/object_tracking_opencv.py <==
import cv2
import sys
import numpy as np

(major_ver, minor_ver, subminor_ver) = (cv2.__version__).split('.')

if __name__ == '__main__' :

    # Set up tracker.
    # Instead of MIL, you can also use

    tracker_types = ['BOOSTING', 'MIL','KCF', 'TLD', 'MEDIANFLOW', 'GOTURN', 'MOSSE', 'CSRT']
    tracker_type = tracker_types[7]

    # Read video
    video = cv2.VideoCapture("/home/h3ct0r/Videos/hero_cut_randomwalk_v3.m4v")

    # Exit if video not opened.
    if not video.isOpened():
        print "Could not open video"
        sys.exit()

    # Read first frame.
    ok, frame = video.read()
    if not ok:
        print 'Cannot read video file'
        sys.exit()
    
    trackers = []
    tracker_points = []

    # (200, 246, 12)
    tracker_colors = [(255, 10, 2), (85, 189, 16), (223, 10, 255)]

    #test_bbox = [(634, 694, 79, 65), (878, 706, 74, 61), (1129, 698, 75, 69)]
    #test_bbox = [(213, 232, 27, 21), (292, 236, 28, 21), (377, 234, 26, 23)]
    test_bbox = [(382, 945, 114, 101), (780, 961, 107, 92), (1198, 943, 110, 105)]

    for i in range(3):
        bbox = cv2.selectROI(frame, False)
        print i, "bbox:", bbox

        #bbox = test_bbox[i]

        if int(minor_ver) < 3:
            tracker = cv2.Tracker_create(tracker_type)
        else:
            if tracker_type == 'BOOSTING':
                tracker = cv2.TrackerBoosting_create()
            if tracker_type == 'MIL':
                tracker = cv2.TrackerMIL_create()
            if tracker_type == 'KCF':
                tracker = cv2.TrackerKCF_create()
            if tracker_type == 'TLD':
                tracker = cv2.TrackerTLD_create()
            if tracker_type == 'MEDIANFLOW':
                tracker = cv2.TrackerMedianFlow_create()
            if tracker_type == 'GOTURN':
                tracker = cv2.TrackerGOTURN_create()
            if tracker_type == 'MOSSE':
                tracker = cv2.TrackerMOSSE_create()
            if tracker_type == "CSRT":
                tracker = cv2.TrackerCSRT_create()

        # Initialize tracker with first frame and bounding box
        ok = tracker.init(frame, bbox)
        trackers.append(tracker)

        tracker_points.append([])

    seq_counter = 0
    while True:
        # Read a new frame
        ok, frame = video.read()
        if not ok:
            break
        
        # Start timer
        timer = cv2.getTickCount()

        for i in range(3):
            tracker = trackers[i]

            # Update tracker
            ok, bbox = tracker.update(frame)

            # Calculate Frames per second (FPS)
            fps = cv2.getTickFrequency() / (cv2.getTickCount() - timer);

            # Draw bounding box
            if ok:
                # Tracking success
                p1 = (int(bbox[0]), int(bbox[1]))
                p2 = (int(bbox[0] + bbox[2]), int(bbox[1] + bbox[3]))
                #cv2.rectangle(frame, p1, p2, tracker_colors[i], 2, 1)

                center = ((p1[0] + p2[0])/2, (p1[1] + p2[1])/2)
                tracker_points[i].append(center)
                cv2.circle(frame, center, 2, tracker_colors[i], 3)

                pts = np.array(tracker_points[i], np.int32)
                pts = pts.reshape((-1, 1, 2))
                cv2.polylines(frame, [pts], False, tracker_colors[i], 2)

            else :
                # Tracking failure
                cv2.putText(frame, "Tracking failure detected", (100,80), cv2.FONT_HERSHEY_SIMPLEX, 0.75, tracker_colors[i], 2)

        # Display tracker type on frame
        #cv2.putText(frame, tracker_type + " Tracker", (100,20), cv2.FONT_HERSHEY_SIMPLEX, 0.75, (50,170,50),2);
    
        # Display FPS on frame
        #cv2.putText(frame, "FPS : " + str(int(fps)), (100,50), cv2.FONT_HERSHEY_SIMPLEX, 0.75, (50,170,50), 2);

        # Display result
        cv2.imshow("Tracking", frame)

        if seq_counter % 3 == 0:
            cv2.imwrite('/home/h3ct0r/Desktop/images_tracking_hero/image_{}.jpg'.format(seq_counter),frame)

        seq_counter += 1

        # Exit if ESC pressed
        k = cv2.waitKey(1) & 0xff
        if k == 27 : break

